POLYFLOW: A Neuro-Symbolic Framework for Static Cross-Language Information Flow Analysis

Modern software systems are commonly constructed in multiple, interacting programming languages. This construction leads to additional, often stealthy vulnerabilities buried in complex information flow due to language interactions. Existing static analyzers are impeded by the heterogeneous semantics of different languages, whereas dynamic approaches suffer from the limited coverage of (available and/or generated) test inputs. In this paper, we develop PolyFlow, a neural-symbolic framework for statically reasoning about information flow across language boundaries, combining large language models (LLMs) and static analysis synergistically. Governed by the control-flow representation of a given multi-language system, PolyFlow leverages LLMs to identify implicit flow facts due to challenging language features, hence augmenting the base representation and then propagating data flow through the system. It tackles inherent barriers (e.g., token limit and hallucination) of LLMs by putting them under careful guidance (e.g., static-analysis-guided scoping, context management, and fact checking), along with a multi-LLM expert panel for negotiated validation. Our experiments on real-world Python-C and Java-C systems show that PolyFlow is cost-effective and superior to various kinds of state-of-the-art baselines, revealing previously unknown cross-language vulnerabilities that are missed by all the baselines.

==> Codes/ImageTk.py <==
'''pillow/src/PIL/ImageTk.py'''
from . import _imagingtk

_imagingtk.tkinit('''...''')

==> Codes/_imagingtk.c <==
/* pillow/src/_imagingtk.c */
static PyMethodDef functions[] = {
    {"tkinit", (PyCFunction) _tkinit, 1},
    {NULL, NULL}
};

static struct PyModuleDef module_def = {
    PyModuleDef_HEAD_INIT,
    "_imagingtk",   /* name of module */
    NULL, -1,
    functions       /* module methods */
};

==> Codes/aubiomodule.c <==
PyModule_AddObject (m, "digital_filter", (PyObject *) & Py_filterType);


==> Codes/func_pointer.cpp <==
\begin{lstlisting}[language=C, firstnumber=5]
bool word2bool(void *val){return *(word *)val !=0;}
\end{lstlisting}

\begin{lstlisting}[language=C, firstnumber=48]
char *b = findletters(buf, &grid, word2bool);
\end{lstlisting}

\begin{lstlisting}[language=C, firstnumber=132]
char *findletters(char *buf, grid *grid, bool (*tobool)(void *val)) {
char *p = buf;
for (int j = 0; j < grid->height; j++) {
for (int i = 0; i < grid->width; i++) {
int v = getsig(grid, tobool, i, j);
}
}
}
\end{lstlisting}

\begin{lstlisting}[language=C, firstnumber=119, caption={Function pointer real-world example.}, label={fig:pointer}]
inline int getsig(grid *grid, bool (*tobool)(void *val), int x, int y) {
int ret = 0;
if (x + 4 > grid->width || y + 6 > grid->height)
return 0;
for (int j = y; j < y + 6; j++) {
for (int i = x; i < x + 4; i++) {
ret *= 2;
ret += tobool(grid->get(grid, i, j));
}
}
return ret;
}
\end{lstlisting}

==> Codes/py-filter.c <==
/* aubio/python/ext/py_filter.c */
static PyMethodDef Py_filter_methods[] = {
    {"set_c_weighting", (PyCFunction) Py_filter_set_c_weighting, METH_VARARGS,
        Py_filter_set_c_weighting_doc},
    //...
    }
};

PyTypeObject Py_filterType = {
    PyVarObject_HEAD_INIT(NULL, 0)
    "aubio.digital_filter",   /* type name */
    //...
    Py_filter_methods,        /* type methods */
    //...
}

==> Codes/test_filter.py <==
''' aubio/python/tests/test_filter.py '''
from aubio import digital_filter

def test_cweighting_error(self):
    f = digital_filter()
    f.set_c_weighting() # MultiQL misses field-name resolution
